Higgs-branch Giant Gravitons and Equivariant Volume

We study the giant graviton expansion of the superconformal index for M2 branes probing the orbifold singularity $X_4=\mathbb C^2/\mathbb Z_K\times\mathbb C^2/\mathbb Z_L$ in the Higgs-branch limit, where the index reduces to the Hilbert series of the Higgs-branch moduli space of $U(K)$ instantons on $\mathbb{C}^2 / \mathbb{Z}_L$. In this limit, the giant graviton coefficients are governed by affine fermionic forms and are expected to be related to $q$-deformations of the vacuum characters of associated vertex operator algebras. In a Cardy-like regime of small chemical potentials, we derive trilogarithmic expressions for the giant graviton free energy and show that this contribution is governed by a resummation of the equivariant volume of $\mathbb C^2/\mathbb Z_L$. At fixed wrapping, the leading behaviour reproduces the Cardy growth associated with the effective central charge of the corresponding vertex algebra. At large wrapping, the leading cubic term agrees with the Higgs-branch reduction of the seven-dimensional master-volume prediction, while the equivariant-volume resummation determines the subleading terms in the leading Cardy free energy. We show that the addition of baryonic background fluxes has the effect of resolving the cone $\mathbb{C}^2 / \mathbb{Z}_L$, with flux differences determining the exceptional-curve areas. The asymptotics also contain an additional term quadratic in the chemical potentials of $SU(K)$, which can contribute at leading Cardy order.

==> src/plot-style.wl <==
(* Shared publication style. Get returns an Association, without defining globals.
   Explicit PlotOptions override Mathematica's built-in Scientific theme. *)
<|
  "PanelSize" -> 440,
  "CurveStyles" -> Function[k, Module[{patterns},
    (* No colour directives: PlotTheme chooses the palette. *)
    patterns = {{}, {7, 3}, {2, 3}, {7, 3, 2, 3}};
    Table[Directive[AbsoluteThickness[1.8],
      AbsoluteDashing[patterns[[1 + Mod[a - 1, Length[patterns]]]]]], {a, k}]
  ]],
  "MeanStyle" -> Directive[GrayLevel[0.2], AbsoluteThickness[1.4],
    AbsoluteDashing[{9, 3, 2, 3}]],
  (* Uniform scientific y ticks for deviations and their forward differences. Keep one
     decimal place in the mantissa and show the exponent even for zero. *)
  "DeviationPlotOptions" -> {
    FrameTicks -> {{Function[{minimum, maximum},
      Table[{value, ScientificForm[N[value], {2, 1},
        ExponentFunction -> Identity,
        NumberPadding -> {"", "0"},
        NumberFormat -> Function[{mantissa, base, exponent},
          Row[{mantissa, "\[Times]", Superscript[base,
            If[exponent === "", "0", exponent]]}]]]},
        {value, FindDivisions[{minimum, maximum}, 5]}]], None}, {Automatic, None}}
  },
  "PlotOptions" -> {
    PlotTheme -> "Scientific",
    Axes -> False, Frame -> True,
    FrameStyle -> Directive[GrayLevel[0.2], AbsoluteThickness[0.8]],
    FrameTicks -> {{Automatic, None}, {Automatic, None}},
    FrameTicksStyle -> Directive[Black, FontFamily -> "Liberation Serif", FontSize -> 14],
    BaseStyle -> {FontFamily -> "Liberation Serif", FontSize -> 16},
    LabelStyle -> Directive[Black, FontFamily -> "Liberation Serif", FontSize -> 17],
    GridLinesStyle -> Directive[GrayLevel[0.65], AbsoluteThickness[0.8],
      AbsoluteDashing[{3, 4}]],
    Background -> White, PlotRangePadding -> Scaled[0.035],
    (* Let the renderer reserve only the space needed by ticks and frame labels,
       including scientific exponents, instead of fixed oversized margins. *)
    AspectRatio -> 2/3, ImagePadding -> All
  },
  "RowOptions" -> {Spacings -> 0, ImagePadding -> 0, PlotRangePadding -> 0,
    Background -> White},
  "LegendOptions" -> {LegendLayout -> {"Row", 1}, LegendMarkerSize -> {28, 12},
    LegendMargins -> 0,
    LabelStyle -> Directive[Black, FontFamily -> "Liberation Serif", FontSize -> 16]},
  "LegendPosition" -> Below
|>


==> src/saddle-point-solver.wl <==
(* Full discrete affine saddle equations. Preferred source coordinates are
   Z={z0,z1,...}, with sorted sites m_A=Total[Z[[1;;A+1]]].
   Load with Needs["AffineSaddle`", "/path/to/saddle-point-solver.wl"].
   No small-fluctuation or differential-equation approximation is used. *)

BeginPackage["AffineSaddle`"];

SolveAffineSaddle::usage =
  "SolveAffineSaddle[parameters, options] solves the finite-cutoff discrete saddle. Give LAlpha, Delta1, Delta2, and Z={z0,z1,...} or BetaZ=beta Z; sorted source sites are Accumulate[Z], with optional SourceColours. Legacy Source/BetaSource and BaryonicCharge/BetaBaryonicCharge are also accepted. Optionally give VPerp or V. All unscaled coordinates must be nonnegative integers.";
CheckSaddleCutoffs::usage =
  "CheckSaddleCutoffs[parameters, cutoffs, options] repeats the solve and compares the source deviations and residuals.";
ImportSaddleSolutions::usage =
  "ImportSaddleSolutions[file] reads a trusted WL file containing a solution or an Association of named solutions or failures.";
ExportSaddleSolutions::usage =
  "ExportSaddleSolutions[data, file] saves a solution or an Association of named solutions or failures as native WL text and returns the filename.";
PlotAffineSaddle::usage =
  "PlotAffineSaddle[solution] returns an Association of full-profile and source-window plots.";
ExportSaddlePlots::usage =
  "ExportSaddlePlots[plots, directory, options] exports already-created figures as PNG or PDF.";

Begin["`Private`"];

Options[SolveAffineSaddle] = {
  "Cutoff" -> Automatic, "TailDepth" -> 14,
  "ContinuationSteps" -> Automatic, "MinimumContinuationStep" -> 10^-6,
  "LogBranch" -> "Continuous", "ResidualTolerance" -> 10^-12,
  WorkingPrecision -> MachinePrecision, MaxIterations -> 50
};

maxAbs[x_] := Max[Abs[Flatten[x]]];
finiteArrayQ[x_] := VectorQ[Flatten[x], NumberQ];

(* An orthonormal basis for the transverse colour subspace. *)
transverseBasis[k_] := Transpose[Table[
  Table[Which[a <= j, 1, a == j + 1, -j, True, 0], {a, k}]/
    Sqrt[j (j + 1)], {j, k - 1}]];

(* Evaluate Li_1 on either principal sheets or sheets followed from reference.
   The sheet is carried in external-parameter continuation, not in k. *)
li1Values[u_, reference_, branch_] := Module[{f, ell},
  f = Exp[u];
  ell = -Log[1 - f];
  If[branch === "Continuous" && reference =!= Automatic,
    ell = ell + 2 Pi I Round[(Im[reference] - Im[ell])/(2 Pi)]
  ];
  {f, ell}
];

finiteRealQ[x_] := NumericQ[x] && NumberQ[N[x, 32]] && TrueQ[Im[N[x, 32]] == 0];
positiveRealQ[x_] := finiteRealQ[x] && TrueQ[x > 0];

(* Validate options before deriving cutoffs or entering numerical routines. *)
validateSolverOptions[options_Association] := Module[
  {unknown, wp, steps, minimumStep, cutoff},
  unknown = Complement[Keys[options], First /@ Options[SolveAffineSaddle]];
  If[unknown =!= {}, Return[Failure["Options", <|"Message" ->
    "Unknown solver options.", "Options" -> unknown|>]]];
  wp = options[WorkingPrecision];
  If[wp =!= MachinePrecision && (!IntegerQ[wp] || wp < 16),
    Return[Failure["Options", <|"Message" ->
      "WorkingPrecision must be MachinePrecision or an integer >=16."|>]]];
  If[!positiveRealQ[options["ResidualTolerance"]],
    Return[Failure["Options", <|"Message" -> "ResidualTolerance must be positive, finite, and real."|>]]];
  If[!positiveRealQ[N[options["ResidualTolerance"],
      If[wp === MachinePrecision, MachinePrecision, wp + 30]]],
    Return[Failure["Options", <|"Message" -> "ResidualTolerance is not representable at the working precision."|>]]];
  If[!positiveRealQ[options["TailDepth"]],
    Return[Failure["Options", <|"Message" -> "TailDepth must be positive, finite, and real."|>]]];
  If[!IntegerQ[options[MaxIterations]] || options[MaxIterations] < 1,
    Return[Failure["Options", <|"Message" -> "MaxIterations must be a positive integer."|>]]];
  steps = options["ContinuationSteps"];
  If[steps =!= Automatic && (!IntegerQ[steps] || steps < 1),
    Return[Failure["Options", <|"Message" -> "ContinuationSteps must be Automatic or a positive integer."|>]]];
  minimumStep = options["MinimumContinuationStep"];
  If[!positiveRealQ[minimumStep] || !TrueQ[minimumStep <= 1],
    Return[Failure["Options", <|"Message" -> "MinimumContinuationStep must lie in (0,1]."|>]]];
  If[!positiveRealQ[N[minimumStep]],
    Return[Failure["Options", <|"Message" -> "MinimumContinuationStep is not representable at machine precision."|>]]];
  If[steps =!= Automatic && TrueQ[minimumStep > 1/steps],
    Return[Failure["Options", <|"Message" -> "MinimumContinuationStep must not exceed 1/ContinuationSteps."|>]]];
  If[!MemberQ[{"Principal", "Continuous"}, options["LogBranch"]],
    Return[Failure["Options", <|"Message" -> "LogBranch must be Principal or Continuous."|>]]];
  cutoff = options["Cutoff"];
  If[cutoff =!= Automatic && (!IntegerQ[cutoff] || cutoff < 2),
    Return[Failure["Cutoff", <|"Message" -> "Cutoff must be Automatic or an integer >=2."|>]]];
  options
];

normalizeParameters[p_Association, options_Association] := Module[
  {flavours, kColours, totalL, d1, d2, beta, z0, nu, nuPerp, meanNu,
    n, wp, steps, minimumStep, betaSource, sourceRatio, unknown, requestedPrecision,
    charges, ratios, sourceSites, sourceColours, latestSource, coordinates, cumulativeInput},

  unknown = Complement[Keys[p], {"LAlpha", "Delta1", "Delta2", "Source", "BetaSource",
    "BaryonicCharge", "BetaBaryonicCharge", "Z", "BetaZ", "SourceColours", "VPerp", "V"}];
  If[unknown =!= {}, Return[Failure["Parameters", <|"Message" ->
    "Unknown input parameters.", "Keys" -> unknown|>]]];
  If[!And @@ (KeyExistsQ[p, #] & /@ {"LAlpha", "Delta1", "Delta2"}) ||
      !AnyTrue[{"Source", "BetaSource", "Z", "BetaZ"}, KeyExistsQ[p, #] &],
    Return[Failure["Parameters", <|"Message" ->
      "Required keys: LAlpha, Delta1, Delta2, and Z/BetaZ or Source/BetaSource."|>]]];
  flavours = p["LAlpha"]; d1 = p["Delta1"]; d2 = p["Delta2"];
  If[!VectorQ[flavours, (IntegerQ[#] && # >= 0) &] || Length[flavours] < 2 ||
      Total[flavours] <= 0 || !NumericQ[d1] || !NumericQ[d2],
    Return[Failure["Parameters", <|"Message" ->
      "LAlpha must contain at least two nonnegative integers with positive sum; Delta1 and Delta2 must be numeric."|>]]];
  beta = d1 + d2;
  If[!(Re[N[d1]] > 0 && Re[N[d2]] < 0 && Re[N[beta]] > 0),
    Return[Failure["Domain", <|"Message" ->
      "This script targets Re[Delta1]>0, Re[Delta2]<0, Re[Delta1+Delta2]>0."|>]]];
  kColours = Length[flavours]; totalL = Total[flavours];
  cumulativeInput = KeyExistsQ[p, "Z"] || KeyExistsQ[p, "BetaZ"];
  If[cumulativeInput,
    If[(KeyExistsQ[p, "Z"] && KeyExistsQ[p, "BetaZ"]) ||
        AnyTrue[{"Source", "BetaSource", "BaryonicCharge", "BetaBaryonicCharge"}, KeyExistsQ[p, #] &],
      Return[Failure["Parameters", <|"Message" ->
        "Supply Z or BetaZ, without legacy source or baryonic parameters."|>]]];
    coordinates = Lookup[p, "Z", Lookup[p, "BetaZ", {}]];
    If[KeyExistsQ[p, "BetaZ"],
      If[!VectorQ[coordinates, NumericQ] || Length[coordinates] != totalL,
        Return[Failure["Z", <|"Message" -> "BetaZ must contain L numeric coordinates."|>]]];
      ratios = N[coordinates/beta, 32];
      If[!VectorQ[ratios, (NumberQ[#] && Abs[Im[#]] <= 10^-10 && Re[#] >= 0) &],
        Return[Failure["Z", <|"Message" -> "BetaZ/beta must contain nonnegative integers."|>]]];
      coordinates = Round[Re[ratios]];
      If[maxAbs[ratios - coordinates] > 10^-10,
        Return[Failure["Z", <|"Message" -> "BetaZ specifies off-lattice coordinates."|>]]]
    ];
    If[!VectorQ[coordinates, (IntegerQ[#] && # >= 0) &] || Length[coordinates] != totalL,
      Return[Failure["Z", <|"Message" -> "Z must contain L nonnegative integer increments {z0,z1,...}."|>]]];
    z0 = First[coordinates];
    sourceSites = Accumulate[coordinates];
    sourceColours = Lookup[p, "SourceColours",
      Flatten[Table[ConstantArray[a - 1, flavours[[a]]], {a, kColours}]]];
    If[!VectorQ[sourceColours, (IntegerQ[#] && 0 <= # < kColours) &] ||
        Length[sourceColours] != totalL || Table[Count[sourceColours, a], {a, 0, kColours - 1}] =!= flavours,
      Return[Failure["SourceColours", <|"Message" ->
        "SourceColours must assign a zero-based colour to each sorted source, with counts LAlpha."|>]]];
    charges = sourceSites - z0,
  If[KeyExistsQ[p, "SourceColours"],
    Return[Failure["Parameters", <|"Message" -> "SourceColours is only accepted with Z or BetaZ."|>]]];
  If[KeyExistsQ[p, "Source"] && KeyExistsQ[p, "BetaSource"],
    Return[Failure["Parameters", <|"Message" -> "Supply Source or BetaSource, not both."|>]]];
  If[KeyExistsQ[p, "BetaSource"],
    betaSource = p["BetaSource"];
    If[!NumericQ[betaSource], Return[Failure["BetaSource", <|"Message" -> "BetaSource must be numeric."|>]]];
    sourceRatio = N[betaSource/beta, 32];
    If[!NumberQ[sourceRatio] || Abs[Im[sourceRatio]] > 10^-10 || Re[sourceRatio] < 0,
      Return[Failure["BetaSource", <|"Message" -> "BetaSource/beta must be a nonnegative integer."|>]]];
    z0 = Round[Re[sourceRatio]];
    If[Abs[sourceRatio - z0] > 10^-10,
      Return[Failure["BetaSource", <|"Message" -> "BetaSource does not correspond to an integer lattice source.",
        "SourceRatio" -> sourceRatio|>]]],
    z0 = p["Source"]
  ];
  If[!IntegerQ[z0] || z0 < 0,
    Return[Failure["Source", <|"Message" -> "Source must be a nonnegative integer."|>]]];
  If[KeyExistsQ[p, "BaryonicCharge"] && KeyExistsQ[p, "BetaBaryonicCharge"],
    Return[Failure["Parameters", <|"Message" ->
      "Supply BaryonicCharge or BetaBaryonicCharge, not both."|>]]];
  charges = Lookup[p, "BaryonicCharge", ConstantArray[0, totalL]];
  If[KeyExistsQ[p, "BetaBaryonicCharge"],
    charges = p["BetaBaryonicCharge"];
    If[!VectorQ[charges, NumericQ] || Length[charges] != totalL,
      Return[Failure["BaryonicCharge", <|"Message" ->
        "BetaBaryonicCharge must have one numeric entry per flavour (colour-major)."|>]]];
    ratios = N[charges/beta, 32];
    If[!VectorQ[ratios, (NumberQ[#] && Abs[Im[#]] <= 10^-10 && Re[#] >= 0) &],
      Return[Failure["BaryonicCharge", <|"Message" ->
        "BetaBaryonicCharge/beta must contain nonnegative integers."|>]]];
    charges = Round[Re[ratios]];
    If[maxAbs[ratios - charges] > 10^-10,
      Return[Failure["BaryonicCharge", <|"Message" ->
        "BetaBaryonicCharge does not correspond to integer lattice charges."|>]]]
  ];
  If[!VectorQ[charges, (IntegerQ[#] && # >= 0) &] || Length[charges] != totalL,
    Return[Failure["BaryonicCharge", <|"Message" ->
      "BaryonicCharge must have L nonnegative integer entries, grouped by colour then flavour."|>]]];
  sourceSites = z0 + charges;
  sourceColours = Flatten[Table[ConstantArray[a - 1, flavours[[a]]], {a, kColours}]];
  ];
  latestSource = Max[sourceSites];
  meanNu = totalL (d1 - d2)/(2 kColours);
  If[KeyExistsQ[p, "V"] && KeyExistsQ[p, "VPerp"],
    Return[Failure["Parameters", <|"Message" -> "Supply V or VPerp, not both."|>]]];
  If[KeyExistsQ[p, "V"],
    nu = p["V"]; nuPerp = nu - meanNu,
    nuPerp = Lookup[p, "VPerp", ConstantArray[0, kColours]];
    If[!ListQ[nuPerp], Return[Failure["Parameters", <|"Message" -> "VPerp must be a list."|>]]];
    nu = nuPerp + meanNu
  ];
  If[!VectorQ[nu, NumericQ] || Length[nu] != kColours ||
      Abs[N[Total[nu] - totalL (d1 - d2)/2]] > 10^-12,
    Return[Failure["FugacityConstraint", <|"Message" ->
      "V must have K entries summing to L (Delta1-Delta2)/2; VPerp must have K entries summing to zero."|>]]];

  requestedPrecision = options[WorkingPrecision];
  (* Guard digits are needed because the mean cancels from the transverse force. *)
  wp = If[requestedPrecision === MachinePrecision, MachinePrecision, requestedPrecision + 30];
  n = options["Cutoff"];
  If[n === Automatic,
    n = latestSource + Ceiling[kColours options["TailDepth"]/(totalL Re[N[d1]])]
  ];
  If[!IntegerQ[n] || n < latestSource + 2,
    Return[Failure["Cutoff", <|"Message" -> "Cutoff must be an integer at least Max[SourceSites]+2."|>]]];

  {d1, d2, beta, nu, nuPerp, meanNu} = N[{d1, d2, beta, nu, nuPerp, meanNu}, wp];
  steps = options["ContinuationSteps"];
  If[steps === Automatic,
    steps = Max[20, Ceiling[maxAbs[nuPerp]/(0.05 Abs[beta])]]
  ];
  minimumStep = options["MinimumContinuationStep"];
  If[TrueQ[minimumStep > 1/steps],
    Return[Failure["Options", <|"Message" ->
      "MinimumContinuationStep must not exceed the resolved initial continuation step.",
      "ContinuationSteps" -> steps|>]]];
  <|"InputParameters" -> p, "Parameters" -> <|"K" -> kColours, "L" -> totalL, "LAlpha" -> flavours,
       "Delta1" -> d1, "Delta2" -> d2, "Beta" -> beta, "Source" -> z0,
       "BaryonicCharge" -> charges, "SourceSites" -> sourceSites, "SourceColours" -> sourceColours,
      "V" -> nu, "VPerp" -> nuPerp, "LogY" -> -beta flavours/2 - nu|>,
    "Cutoff" -> n, "Precision" -> wp,
    "Tolerance" -> N[options["ResidualTolerance"], wp],
    "MaxIterations" -> options[MaxIterations], "LogBranch" -> options["LogBranch"],
    "ContinuationSteps" -> steps, "MinimumContinuationStep" -> N[minimumStep]|>
];

(* Geometry and the finite-cutoff difference operator are independent of Newton. *)
affineCartan[k_] := Table[
  2 KroneckerDelta[a, b] - KroneckerDelta[Mod[a - b, k], 1] -
    KroneckerDelta[Mod[b - a, k], 1], {a, 0, k - 1}, {b, 0, k - 1}];

buildSaddleModel[normalized_Association] := Module[
  {p = normalized["Parameters"], n = normalized["Cutoff"], wp = normalized["Precision"],
    flavours, totalL, kColours, dim, d1, beta, j, t, basis, ct, mean, kinetic,
    sitesByColour, counts, sourceProfile, transverseSources},
  {flavours, totalL, kColours, d1, beta} = Lookup[p,
    {"LAlpha", "L", "K", "Delta1", "Beta"}];
  dim = kColours - 1;
  j = N[flavours - totalL/kColours, wp];
  t = -beta j/2 - p["VPerp"];
  basis = N[transverseBasis[kColours], wp];
  (* For K=2 the two neighbours coincide, giving Cartan eigenvalue 4. *)
  ct = Transpose[basis].N[affineCartan[kColours], wp].basis;
  sitesByColour = Table[Pick[p["SourceSites"], p["SourceColours"], a], {a, 0, kColours - 1}];
  counts = Table[Count[sitesByColour[[a]], i], {i, n}, {a, kColours}];
  sourceProfile = Table[Total[Min[i, #] & /@ sitesByColour[[a]]], {i, n}, {a, kColours}];
  transverseSources = N[counts.basis, wp];
  mean = N[Table[(-totalL d1 i + beta Total[sourceProfile[[i]]])/kColours, {i, n}], wp];
  kinetic = KroneckerProduct[
    SparseArray[{
      Band[{1, 1}] -> Join[ConstantArray[-2, n - 1], {-1}],
      Band[{1, 2}] -> 1, Band[{2, 1}] -> 1}, {n, n}],
    IdentityMatrix[dim, SparseArray]];
  Join[normalized, <|"Dimension" -> dim, "FlavourImbalance" -> j,
     "TailSlope" -> t, "Basis" -> basis, "TransverseCartan" -> ct,
     "SourceProfile" -> sourceProfile, "TransverseSources" -> transverseSources,
    "Mean" -> mean, "Kinetic" -> kinetic|>]
];

(* Full nonlinear discrete equation in transverse coordinates r, h=r.Q^T.
   The final row uses h_(N+1)-h_N = s t. *)
evaluateSaddle[model_Association, values_, s_, ref_, withJacobian_] := Module[
    {n = model["Cutoff"], dim = model["Dimension"], basis = model["Basis"],
      ct = model["TransverseCartan"],
     beta = model["Parameters"]["Beta"], u, ff, ll, residual, slopes, blocks, nonlinear, jacobian},
    u = Table[model["Mean"][[i]] + values[[i]].Transpose[basis], {i, n}];
    {ff, ll} = Quiet[li1Values[u, ref, model["LogBranch"]]];
    If[!finiteArrayQ[ff] || !finiteArrayQ[ll], Return[$Failed]];
    residual = Partition[model["Kinetic"].Flatten[values], dim] - ll.basis.Transpose[ct];
    residual += beta s model["TransverseSources"];
    residual[[-1]] += s (Transpose[basis].model["TailSlope"]);
    If[!finiteArrayQ[residual], Return[$Failed]];
    If[!withJacobian, Return[<|"Residual" -> residual, "Li1" -> ll, "F" -> ff|>]];
    slopes = ff/(1 - ff);
    blocks = Table[ct.Transpose[basis].DiagonalMatrix[slopes[[i]]].basis, {i, n}];
    nonlinear = SparseArray[Flatten[Table[
      Table[{(i - 1) dim + a, (i - 1) dim + b} -> blocks[[i, a, b]],
        {a, dim}, {b, dim}], {i, n}], 2], {n dim, n dim}];
    jacobian = model["Kinetic"] - nonlinear;
    <|"Residual" -> residual, "Li1" -> ll, "F" -> ff, "Jacobian" -> jacobian|>
];

(* Count accepted Newton updates, including a successful final allowed update. *)
dampedNewton[evaluate_, initial_, s_, ref_, wp_, tol_, maxIterations_, dim_] := Catch[Module[
    {values = If[wp === MachinePrecision, initial, SetPrecision[initial, wp]],
     currentRef = ref, current, norm, update, trial,
     trialState, accepted, iterations, power},
    Do[
      current = evaluate[values, s, currentRef, True];
      If[current === $Failed, Throw[Failure["Nonfinite", <|"Progress" -> s|>]]];
      norm = maxAbs[current["Residual"]];
      If[norm < tol, Throw[<|"Values" -> values, "Li1" -> current["Li1"],
        "ResidualNorm" -> norm, "Iterations" -> iterations - 1|>]];
      update = Quiet[Check[
        Partition[LinearSolve[current["Jacobian"], -Flatten[current["Residual"]]], dim],
        $Failed]];
      If[update === $Failed || !finiteArrayQ[update],
        Throw[Failure["LinearSolve", <|"Progress" -> s, "ResidualNorm" -> norm|>]]];
      accepted = False;
      Do[
        trial = values + update/2^power;
        trialState = evaluate[trial, s, currentRef, False];
        If[trialState =!= $Failed && maxAbs[trialState["Residual"]] < norm,
          values = If[wp === MachinePrecision, trial, SetPrecision[trial, wp]];
          currentRef = trialState["Li1"]; accepted = True; Break[]],
        {power, 0, 18}];
      If[!accepted, Throw[Failure["LineSearch", <|"Progress" -> s, "ResidualNorm" -> norm|>]]],
      {iterations, 1, maxIterations}];
    current = evaluate[values, s, currentRef, False];
    If[current === $Failed, Throw[Failure["Nonfinite", <|"Progress" -> s|>]]];
    norm = maxAbs[current["Residual"]];
    If[norm < tol, Throw[<|"Values" -> values, "Li1" -> current["Li1"],
      "ResidualNorm" -> norm, "Iterations" -> maxIterations|>]];
    Failure["IterationLimit", <|"Progress" -> s, "ResidualNorm" -> norm|>]
]];

(* Start at the exact colour-symmetric profile with the full source mean,
   then turn on transverse source jumps and VPerp. One path, not all saddles. *)
continueSaddle[model_Association] := Module[
  {n = model["Cutoff"], dim = model["Dimension"], wp = model["Precision"],
   kColours = model["Parameters"]["K"], steps = model["ContinuationSteps"],
   minimumStep = model["MinimumContinuationStep"], r, reference, step,
   progress = 0, target, attempt, history = {}, evaluate},
  evaluate = Function[{values, s, ref, withJacobian},
    evaluateSaddle[model, values, s, ref, withJacobian]];
  r = ConstantArray[N[0, wp], {n, dim}];
  reference = Last[li1Values[Table[ConstantArray[model["Mean"][[i]], kColours],
    {i, n}], Automatic, model["LogBranch"]]];
  step = 1/steps;
  While[progress < 1,
    target = Min[1, progress + step];
    attempt = dampedNewton[evaluate, r, target, reference, wp, model["Tolerance"],
      model["MaxIterations"], dim];
    If[FailureQ[attempt],
      step = step/2;
      If[N[step] < minimumStep,
        Return[Failure["Continuation", <|"Message" ->
          "Continuation failed. This is not proof of nonexistence; try smaller phases, a different path, or higher precision.",
          "ReachedProgress" -> progress, "AttemptedProgress" -> target,
          "Cause" -> attempt, "Cutoff" -> n|>]]],
      r = attempt["Values"]; reference = attempt["Li1"]; progress = target;
      AppendTo[history, <|"Progress" -> N[progress],
        "ResidualNorm" -> attempt["ResidualNorm"], "Iterations" -> attempt["Iterations"]|>];
      step = Min[1/steps, 3 step/2]
    ]
  ];
  <|"Values" -> r, "Li1" -> reference, "History" -> history|>
];

(* Verify the ORIGINAL finite sum, not only its second-difference equation.
   min(k,l) convolution is evaluated in O(N), without an N by N matrix. *)
finiteLogResidual[model_Association, logF_, ell_] := Module[
  {n = model["Cutoff"], p = model["Parameters"], basis = model["Basis"],
   projectedForce, weightedPrefix, suffix, convolution, driving},
  projectedForce = ell.basis.Transpose[model["TransverseCartan"]].Transpose[basis];
  weightedPrefix = Accumulate[Table[i projectedForce[[i]], {i, n}]];
  suffix = Reverse[Accumulate[Reverse[projectedForce]]];
  convolution = Table[weightedPrefix[[i]] +
    If[i < n, i suffix[[i + 1]], ConstantArray[0, p["K"]]], {i, n}];
   driving = Table[i p["LogY"] + p["Beta"] model["SourceProfile"][[i]], {i, n}];
  logF - driving + convolution
];

assembleSolution[model_Association, continuation_Association] := Module[
  {p = model["Parameters"], n = model["Cutoff"], mean = model["Mean"],
   tol = model["Tolerance"], kColours, z0, state, h, logF, ell, f,
    originalResidual, principalEll, sheets, derived, input = model["InputParameters"], warning = {}},
  kColours = p["K"]; z0 = p["Source"];
  state = evaluateSaddle[model, continuation["Values"], 1, continuation["Li1"], False];
  If[state === $Failed, Return[Failure["Nonfinite", <|"Progress" -> 1|>]]];
  h = continuation["Values"].Transpose[model["Basis"]];
  logF = Table[mean[[i]] + h[[i]], {i, n}];
  ell = state["Li1"]; f = state["F"];
  originalResidual = finiteLogResidual[model, logF, ell];
  principalEll = -Log[1 - f];
  sheets = Round[(Im[ell] - Im[principalEll])/(2 Pi)];
  If[Max[Re[p["LogY"]]] >= 0,
    AppendTo[warning, "Some colour fugacities have modulus >=1; tail decay is not guaranteed."]];
  If[maxAbs[f[[-1]]] > 10^-5,
    AppendTo[warning, "Last-site |f| is not small. Increase Cutoff and compare the source profile."]];
  If[maxAbs[originalResidual] > Max[100 tol, 10^-7],
    AppendTo[warning, "The original logged-equation residual exceeds the diagnostic threshold."]];

   derived = KeyTake[p, {"K", "L", "Beta", "LogY", "SourceSites", "SourceColours"}];
   If[KeyExistsQ[input, "Z"] || KeyExistsQ[input, "BetaZ"],
     AssociateTo[derived, "Source" -> z0];
     AssociateTo[derived, If[KeyExistsQ[input, "Z"],
       "BetaZ" -> p["Beta"] Differences[Prepend[p["SourceSites"], 0]],
       "Z" -> Differences[Prepend[p["SourceSites"], 0]]]],
     AssociateTo[derived, If[KeyExistsQ[input, "BaryonicCharge"],
       "BetaBaryonicCharge" -> p["Beta"] p["BaryonicCharge"],
       "BaryonicCharge" -> p["BaryonicCharge"]]];
     AssociateTo[derived, If[KeyExistsQ[input, "BetaSource"], "Source" -> z0,
       "BetaSource" -> p["Beta"] z0]]
   ];
  If[!KeyExistsQ[input, "V"], AssociateTo[derived, "V" -> p["V"]]];
  If[!KeyExistsQ[input, "VPerp"], AssociateTo[derived, "VPerp" -> p["VPerp"]]];
  <|"InputParameters" -> input, "DerivedParameters" -> derived,
    "Cutoff" -> n, "k" -> Range[0, n],
    "LogF" -> Prepend[logF, ConstantArray[0, kColours]],
    "F" -> Prepend[f, ConstantArray[1, kColours]],
    "MeanLogF" -> Prepend[mean, 0],
    "TransverseLogF" -> Prepend[h, ConstantArray[0, kColours]],
    "Li1" -> ell, "LogSheetIntegers" -> sheets,
    "SourceDeviation" -> If[z0 == 0, ConstantArray[0, kColours], h[[z0]]],
    "SourceSlopeRight" -> h[[z0 + 1]] - If[z0 == 0, ConstantArray[0, kColours], h[[z0]]],
     "SourceDeviations" -> Table[If[site == 0, ConstantArray[0, kColours], h[[site]]],
       {site, p["SourceSites"]}],
     "SourceSlopesRight" -> Table[h[[site + 1]] - If[site == 0,
       ConstantArray[0, kColours], h[[site]]], {site, p["SourceSites"]}],
    "DiscreteResidualNorm" -> maxAbs[state["Residual"]],
    "OriginalLogResidualNorm" -> maxAbs[originalResidual],
    "TailMagnitude" -> maxAbs[f[[-1]]],
    "ContinuationHistory" -> continuation["History"], "Warnings" -> warning|>
];

SolveAffineSaddle[p_Association, opts : OptionsPattern[]] := Module[
  {options, normalized, model, continuation},
  (* Like OptionValue, the first explicit occurrence takes precedence. *)
  options = validateSolverOptions[Join[Association[Options[SolveAffineSaddle]],
    Association[Reverse[Flatten[{opts}]]]]];
  If[FailureQ[options], Return[options]];
  normalized = normalizeParameters[p, options];
  If[FailureQ[normalized], Return[normalized]];
  model = buildSaddleModel[normalized];
  continuation = continueSaddle[model];
  If[FailureQ[continuation], Return[continuation]];
  assembleSolution[model, continuation]
];

Options[CheckSaddleCutoffs] = Options[SolveAffineSaddle];
CheckSaddleCutoffs[p_Association, cutoffs_List, opts : OptionsPattern[]] := Module[
  {solutions, summary, previous = Missing["FirstRun"], current, change, forwarded},
  forwarded = DeleteCases[{opts}, HoldPattern["Cutoff" -> _]];
  solutions = Table[SolveAffineSaddle[p, "Cutoff" -> n, Sequence @@ forwarded], {n, cutoffs}];
  summary = Table[
    current = solutions[[i]];
    If[FailureQ[current], <|"Cutoff" -> cutoffs[[i]], "Status" -> current|>,
      change = If[MissingQ[previous], previous,
         maxAbs[current["SourceDeviations"] - previous]];
       previous = current["SourceDeviations"];
      <|"Cutoff" -> current["Cutoff"], "OriginalLogResidual" -> current["OriginalLogResidualNorm"],
        "TailMagnitude" -> current["TailMagnitude"],
         "SourceDeviationNorm" -> maxAbs[current["SourceDeviations"]],
        "SourceChangeFromPrevious" -> change|>
    ], {i, Length[cutoffs]}];
  <|"Solutions" -> solutions, "Summary" -> Dataset[summary]|>
];

(* Native WL serialization preserves complex numbers and arbitrary precision.
   Get evaluates expressions: import only trusted files. *)
solutionDataQ[data_] := plotSolutionQ[data] ||
  (AssociationQ[data] && VectorQ[Keys[data], StringQ] &&
    And @@ (FailureQ[#] || plotSolutionQ[#] & /@ Values[data]));

ImportSaddleSolutions[file_String] := Module[{data},
  If[!FileExistsQ[file], Return[Failure["SolutionsFile", <|"Message" ->
    "Solutions file not found.", "File" -> file|>]]];
  data = Quiet[Check[Get[file], $Failed]];
  If[!solutionDataQ[data], Return[Failure["SolutionsFile", <|"Message" ->
    "Expected a solution or an Association of named solutions or failures.", "File" -> file|>]]];
  data
];

ExportSaddleSolutions[data_, file_String] := Module[{directory = DirectoryName[ExpandFileName[file]]},
  If[!solutionDataQ[data], Return[Failure["SolutionData", <|"Message" ->
    "Expected a solution or an Association of named solutions or failures."|>]]];
  If[!DirectoryQ[directory] && Quiet[Check[
      CreateDirectory[directory, CreateIntermediateDirectories -> True], $Failed]] === $Failed,
    Return[Failure["SolutionsExport", <|"Message" -> "Could not create output directory.",
      "Directory" -> directory|>]]];
  If[Quiet[Check[Put[data, file], $Failed]] === $Failed,
    Failure["SolutionsExport", <|"File" -> file|>], file]
];

(* Resolve styles relative to this package, not the caller's working directory. *)
$defaultPlotStyleFile = FileNameJoin[{DirectoryName[ExpandFileName[$InputFileName]], "..", "styles", "plot-style.wl"}];
loadPlotStyle[file_] := Module[{style, required},
  If[!StringQ[file] || !FileExistsQ[file],
    Return[Failure["PlotStyle", <|"Message" -> "Plot style file not found.", "File" -> file|>]]];
  style = Quiet[Check[Get[file], $Failed]];
  required = {"PanelSize", "CurveStyles", "MeanStyle", "PlotOptions", "RowOptions",
    "LegendOptions", "LegendPosition"};
  If[!AssociationQ[style] || !And @@ (KeyExistsQ[style, #] & /@ required),
    Return[Failure["PlotStyle", <|"Message" -> "Plot style file must return a complete style Association.",
      "File" -> file|>]]];
  style
];

(* Validate the numeric fields used by plotting and saved-data I/O. *)
plotSolutionQ[s_Association] := Module[{p, n, k, required, sites},
  required = {"InputParameters", "DerivedParameters", "Cutoff", "k", "LogF", "F", "MeanLogF", "TransverseLogF"};
  If[!And @@ (KeyExistsQ[s, #] & /@ required), Return[False]];
  If[!AssociationQ[s["InputParameters"]] || !AssociationQ[s["DerivedParameters"]], Return[False]];
  p = Join[s["InputParameters"], s["DerivedParameters"]]; n = s["Cutoff"];
  If[!And @@ (KeyExistsQ[p, #] & /@ {"K", "Source", "Beta"}), Return[False]];
  k = p["K"];
   sites = Lookup[p, "SourceSites", {p["Source"]}];
  TrueQ[IntegerQ[k] && k >= 2 && IntegerQ[n] && n >= 2 &&
     IntegerQ[p["Source"]] && 0 <= p["Source"] <= n - 2 &&
     VectorQ[sites, (IntegerQ[#] && 0 <= # <= n - 2) &] && Length[sites] > 0 &&
    NumericQ[p["Beta"]] && p["Beta"] != 0 && s["k"] === Range[0, n] &&
    VectorQ[s["MeanLogF"], NumberQ] && Length[s["MeanLogF"]] == n + 1 &&
    And @@ (MatrixQ[s[#], NumberQ] && Dimensions[s[#]] === {n + 1, k} & /@
      {"LogF", "F", "TransverseLogF"})]
];
plotSolutionQ[_] := False;

Options[PlotAffineSaddle] = {"SourceWindow" -> Automatic,
  "HorizontalAxis" -> "BetaK", "PlotRanges" -> <||>,
  "StyleFile" -> Automatic, ImageSize -> Automatic};
PlotAffineSaddle[solution_Association, OptionsPattern[]] := Module[
  {p, z0, n, kColours, window, styleFile, style, curveStyles,
   meanStyle, labels, size, makePlot, profileSymbol, meanSymbol,
   logs, deviations, derivatives, ff, mean, fullIndices, nearIndices, pair,
    axis, factor, coordinates, derivativeCoordinates, axisLabel, deviationLabel, offset = 0,
    ranges, domain, range, validRangeQ, rangeChecks, derivativeLabel, sourceSites, sourceCoordinates},
  If[!plotSolutionQ[solution], Return[Failure["SolutionData", <|"Message" ->
    "Solution fields, lattice dimensions, or numeric arrays are invalid."|>]]];
  p = Join[solution["InputParameters"], solution["DerivedParameters"]]; z0 = p["Source"]; n = solution["Cutoff"];
  If[!positiveRealQ[p["Beta"]], Return[Failure["PlotAxis", <|"Message" ->
    "Plotting requires positive real beta."|>]]];
  kColours = p["K"];
  sourceSites = Sort[DeleteDuplicates[Lookup[p, "SourceSites", {z0}]]];
  styleFile = Replace[OptionValue["StyleFile"], Automatic -> $defaultPlotStyleFile];
  style = loadPlotStyle[styleFile];
  If[FailureQ[style], Return[style]];
  size = Replace[OptionValue[ImageSize], Automatic -> style["PanelSize"]];
  axis = OptionValue["HorizontalAxis"];
  Switch[axis,
    "k", factor = 1; axisLabel = "k",
    "OffsetK", factor = 1; offset = z0; axisLabel = "k - z0",
    "BetaK",
      If[Abs[Im[p["Beta"]]] > 10^-12,
        Return[Failure["PlotAxis", <|"Message" ->
          "For complex beta use HorizontalAxis -> k or AbsBetaK."|>]]];
      factor = Re[p["Beta"]]; axisLabel = Row[{Style["\[Beta]", Italic], " ", Style["k", Italic]}],
    "AbsBetaK", factor = Abs[p["Beta"]]; axisLabel = Row[{"|\[Beta]| ", Style["k", Italic]}],
    _, Return[Failure["PlotAxis", <|"Message" -> "HorizontalAxis must be k, OffsetK, BetaK, or AbsBetaK."|>]]
  ];
  coordinates = factor (solution["k"] - offset);
  sourceCoordinates = factor (sourceSites - offset);
  derivativeCoordinates = Most[coordinates] + factor/2;
  domain = MinMax[coordinates];
  ranges = OptionValue["PlotRanges"];
  validRangeQ[r_] := r === All || (MatchQ[r, {_, _}] &&
    VectorQ[r, (NumericQ[#] && TrueQ[Im[N[#]] == 0]) &] && TrueQ[r[[1]] < r[[2]]]);
  If[!AssociationQ[ranges] || !SubsetQ[{"full_profile", "full_log_profile", "source_deviation", "source_deviation_deriv"}, Keys[ranges]],
    Return[Failure["PlotOptions", <|"Message" -> "PlotRanges must be an Association keyed by output name."|>]]];
  rangeChecks = Table[With[{spec = ranges[name]},
    If[!AssociationQ[spec] || !SubsetQ[{"x", "left", "right"}, Keys[spec]] ||
        !And @@ (validRangeQ /@ Values[spec]),
      Failure["PlotOptions", <|"Message" -> "Each plot range accepts x, left, and right intervals or All."|>],
      With[{xr = Lookup[spec, "x", All],
          plotDomain = If[name === "source_deviation_deriv", MinMax[derivativeCoordinates], domain]},
        If[xr =!= All && !TrueQ[plotDomain[[1]] <= xr[[1]] < xr[[2]] <= plotDomain[[2]]],
          Failure["PlotOptions", <|"Message" -> "The x range must lie within the available lattice domain.", "Domain" -> plotDomain|>],
          None]]]],
    {name, Keys[ranges]}];
  If[AnyTrue[rangeChecks, FailureQ], Return[SelectFirst[rangeChecks, FailureQ]]];
  window = OptionValue["SourceWindow"];
  If[window === Automatic, window = Max[10, Ceiling[z0/3]]];
  If[!IntegerQ[window] || window < 1,
    Return[Failure["PlotOptions", <|"Message" -> "SourceWindow must be a positive integer."|>]]];
  curveStyles = style["CurveStyles"][kColours];
  meanStyle = style["MeanStyle"];
  labels = Table[Row[{Style["\[Alpha]", Italic], " = ", a}], {a, 0, kColours - 1}];
  profileSymbol = Superscript[Subscript[Style["f", Italic], Style["k", Italic]],
    Row[{"(", Style["\[Alpha]", Italic], ")"}]];
  meanSymbol = Row[{"log ", Subscript[OverBar[Style["f", Italic]], Style["k", Italic]]}];
  logs = solution["LogF"]; deviations = solution["TransverseLogF"]/p["Beta"];
  derivatives = Differences[solution["TransverseLogF"]]/p["Beta"];
  deviationLabel = Row[{"log ",
    Superscript[Subscript[Row[{Style["\[Delta]", Italic], Style["f", Italic]}],
      Style["k", Italic]], Row[{"(", Style["\[Alpha]", Italic], ")"}]]}];
  derivativeLabel = Row[{Subscript["\[PartialD]", Style["k", Italic]], " ", deviationLabel}];
  ff = solution["F"]; mean = solution["MeanLogF"];
  fullIndices = Range[1, n + 1];
   nearIndices = Range[Max[0, Min[sourceSites] - window] + 1,
     Min[n, Max[sourceSites] + window] + 1];
  makePlot[data_, transform_, selected_, yLabel_, name_, panel_, includeMean_: False,
      principal_: False] := Module[
    {series, styles = curveStyles, indices, xr, yr, plot, guides,
     availableIndices = Range[Length[data]],
     plotCoordinates = If[name === "source_deviation_deriv", derivativeCoordinates, coordinates]},
    indices = Intersection[selected, availableIndices];
    range = Lookup[ranges, name, <||>];
    xr = Lookup[range, "x", MinMax[plotCoordinates[[indices]]]];
    If[xr === All, xr = MinMax[plotCoordinates[[availableIndices]]]];
    yr = Lookup[range, panel, If[principal, {-Pi, Pi}, All]];
    If[KeyExistsQ[range, "x"], indices = availableIndices];
    series = Table[Transpose[{plotCoordinates[[indices]],
      transform[data[[indices, a]]]}], {a, kColours}];
    If[includeMean,
      AppendTo[series, Transpose[{coordinates[[indices]], transform[mean[[indices]]]}]];
      AppendTo[styles, meanStyle]];
    guides = If[principal, {{-Pi, Directive[GrayLevel[0.55], Dotted]},
      {Pi, Directive[GrayLevel[0.55], Dotted]}}, None];
    plot = ListLinePlot[series, PlotStyle -> styles,
       FrameLabel -> {axisLabel, yLabel}, GridLines -> {sourceCoordinates, guides},
      PlotRange -> {xr, yr}, ImageSize -> size,
      Sequence @@ If[MemberQ[{"source_deviation", "source_deviation_deriv"}, name],
        Lookup[style, "DeviationPlotOptions", {}], {}],
      Sequence @@ style["PlotOptions"]];
    Which[
      principal, plot /. Line[points_?MatrixQ] :> Line[splitPrincipalArgument[points]],
      name === "source_deviation_deriv",
         plot /. Line[points_?MatrixQ] :> Line[SplitBy[points,
           Function[point, Count[sourceCoordinates, source_ /; source <= First[point]]]]],
      True, plot]
  ];
  (* Put the shared legend on the row so headless export retains it. *)
  pair[first_, second_, includeMean_: False] := Module[{resolvedStyles},
    resolvedStyles = renderedLineStyles[first];
    Legended[
      GraphicsRow[{first, second}, ImageSize -> 2 size, Sequence @@ style["RowOptions"]],
      Placed[LineLegend[resolvedStyles,
        If[includeMean, Append[labels, meanSymbol], labels],
        Sequence @@ style["LegendOptions"]], style["LegendPosition"]]]
  ];
  <|
    "full_log_profile" -> pair[
      makePlot[logs, Re, fullIndices, Row[{"Re log ", profileSymbol}], "full_log_profile", "left", True],
      makePlot[logs, Im, fullIndices, Row[{"Im log ", profileSymbol}], "full_log_profile", "right", True], True],
    "source_deviation" -> pair[
      makePlot[deviations, Re, nearIndices, Row[{"Re(", deviationLabel, ")/\[Beta]"}], "source_deviation", "left"],
      makePlot[deviations, Im, nearIndices, Row[{"Im(", deviationLabel, ")/\[Beta]"}], "source_deviation", "right"]],
    "source_deviation_deriv" -> pair[
      makePlot[derivatives, Re, nearIndices, Row[{"Re(", derivativeLabel, ")/\[Beta]"}], "source_deviation_deriv", "left"],
      makePlot[derivatives, Im, nearIndices, Row[{"Im(", derivativeLabel, ")/\[Beta]"}], "source_deviation_deriv", "right"]],
    "full_profile" -> pair[
      makePlot[ff, Abs, fullIndices, Row[{"|", profileSymbol, "|"}], "full_profile", "left"],
      makePlot[ff, Arg, fullIndices, Row[{"arg ", profileSymbol, " (principal)"}], "full_profile", "right", False, True]]
  |>
];

(* The source produces a genuine slope jump. Disconnect only the two adjacent
   interval midpoints straddling it, retaining every sample and curve style. *)
splitAtSource[points_List, source_] := SplitBy[points, First[#] < source &];

(* Break wrapped phases at the branch cut, extending each side to +/- Pi.
   Crossing positions are linearly interpolated between adjacent lattice sites. *)
splitPrincipalArgument[points_List] := Module[{segments = {}, current, a, b, delta, boundary, x},
  If[points === {}, Return[{}]];
  current = {First[points]};
  Do[
    a = points[[i - 1]]; b = points[[i]]; delta = b[[2]] - a[[2]];
    If[Abs[delta] > Pi,
      boundary = If[delta > 0, -Pi, Pi];
      delta = delta - Sign[delta] 2 Pi;
      x = a[[1]] + (b[[1]] - a[[1]]) (boundary - a[[2]])/delta;
      AppendTo[current, {x, boundary}]; AppendTo[segments, current];
      current = {{x, -boundary}, b},
      AppendTo[current, b]],
    {i, 2, Length[points]}];
  Append[segments, current]
];

(* Use public graphics primitives, not Charting internals, to match legend colours. *)
renderedLineStyles[plot_Graphics] := Cases[Normal[plot][[1]],
  {___, directive_Directive, _Line, ___} :> directive, Infinity];

Options[ExportSaddlePlots] = {"Format" -> "PNG", ImageResolution -> 300};
ExportSaddlePlots[plots_Association, directory_String, opts : OptionsPattern[]] := Module[
  {exported = <||>, path, format, exportOptions, unknown},
  unknown = Complement[First /@ Flatten[{opts}], First /@ Options[ExportSaddlePlots]];
  If[unknown =!= {}, Return[Failure["PlotOptions", <|"Message" ->
    "Export accepts only Format and ImageResolution; set plot controls when creating figures.", "Options" -> unknown|>]]];
  If[!VectorQ[Keys[plots], StringQ] ||
      !And @@ (MatchQ[#, _Graphics | _Legended | _Failure] & /@ Values[plots]),
    Return[Failure["PlotData", <|"Message" -> "Expected an Association of figures returned by PlotAffineSaddle."|>]]];
  format = OptionValue["Format"];
  If[!MemberQ[{"PNG", "PDF"}, format],
    Return[Failure["PlotOptions", <|"Message" -> "Format must be PNG or PDF."|>]]];
  If[!NumericQ[OptionValue[ImageResolution]] || !TrueQ[OptionValue[ImageResolution] > 0],
    Return[Failure["PlotOptions", <|"Message" -> "ImageResolution must be positive."|>]]];
  exportOptions = If[format === "PNG", {ImageResolution -> OptionValue[ImageResolution]}, {}];
  If[!DirectoryQ[directory] && Quiet[Check[
      CreateDirectory[directory, CreateIntermediateDirectories -> True], $Failed]] === $Failed,
    Return[Failure["PlotExport", <|"Message" -> "Could not create output directory.",
      "Directory" -> directory|>]]];
  KeyValueMap[Function[{name, figure},
    If[FailureQ[figure], AssociateTo[exported, name -> figure],
      If[StringContainsQ[name, {"/", "\\"}] || MemberQ[{"", ".", ".."}, name],
        AssociateTo[exported, name -> Failure["PlotExport", <|"Message" -> "Invalid figure filename.", "Name" -> name|>]],
        path = FileNameJoin[{directory, name <> "." <> ToLowerCase[format]}];
        AssociateTo[exported, name -> Quiet[Check[Export[path, figure, format, Sequence @@ exportOptions],
          Failure["PlotExport", <|"File" -> path|>]]]]]]
  ], plots];
  exported
];
ExportSaddlePlots[_, _String, OptionsPattern[]] := Failure["PlotData", <|
  "Message" -> "Expected an Association of already-created figures, not a solution file."|>];

End[];
EndPackage[];

